Orbital variations in intensity and spectral properties of the highly obscured sgHMXB IGR J16318-4848

IGR J16318-4848 is an X-ray binary with the highest known line of sight absorption column density among all known X-ray binary systems in our galaxy. In order to investigate the reason behind such a large absorption column, we looked at the variations in the X-ray intensity and spectral parameters as a function of the tentatively discovered $\sim$ 80 day orbit of this source. The orbital period is firmly confirmed in the long term ($\sim$ 12 year) Swift BAT lightcurve. Two peaks about half an orbit apart, one narrow and small, and the other broad and large are seen in the orbital intensity profile. We find that while most orbits show enhanced emissions at these two peaks, the larger peak in the folded longterm lightcurve is more a result of randomly occurring large flares spread over $\sim$ 0.2 orbital phase. As opposed to this, the smaller peak is seen in every orbit as a regular increase in intensity. Using archival data spread over different phases of the orbit and the geometry of the system as known from previously published infrared observations, we present a possible scenario which explains the orbital intensity profile, bursting characteristics and large column density of this X-ray binary.

==> compile.sh <==
latex $1
bibtex ${1%.*}.aux
latex $1
latex $1
dvipdf ${1%.*}.dvi

